Solenoidal extensions in domains with obstacles: explicit bounds and applications to Navier-Stokes equations

We introduce a new method for constructing solenoidal extensions of fairly general boundary data in (2d or 3d) cubes that contain an obstacle. This method allows us to provide explicit bounds for the Dirichlet norm of the extensions. It runs as follows: by inverting the trace operator, we first determine suitable extensions, not necessarily solenoidal, of the data; then we analyze the Bogovskii problem with the resulting divergence to obtain a solenoidal extension; finally, by solving a variational problem involving the infinity-Laplacian and using ad hoc cutoff functions, we find explicit bounds in terms of the geometric parameters of the obstacle. The natural applications of our results lie in the analysis of inflow-outflow problems, in which an explicit bound on the inflow velocity is needed to estimate the threshold for uniqueness in the stationary Navier-Stokes equations and, in case of symmetry, the stability of the obstacle immersed in the fluid flow.

==> Final version/volumi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5627,        169]
NotebookOptionsPosition[      4623,        143]
NotebookOutlinePosition[      5046,        161]
CellTagsIndexPosition[      5003,        158]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"VolF", ":=", " ", 
  RowBox[{
   RowBox[{"4", "*", "L", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", "a"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"L", "-", "b"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", "a"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"L", "-", "c"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", "b"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"L", "-", "c"}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "b"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "c"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7964656427460546`*^9, 3.796465698929535*^9}, {
  3.7964660503730717`*^9, 3.796466050608307*^9}, {3.796466519988821*^9, 
  3.796466535777753*^9}, {3.7964666442377577`*^9, 3.796466655628325*^9}, {
  3.796466840204816*^9, 3.796466841250284*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"00a5d545-5505-4504-8c5f-dcc55a88f72d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VolI", ":=", " ", 
   RowBox[{
    RowBox[{"2", "*", "L", "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "b"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "c"}], ")"}]}], "+", 
    RowBox[{"2", "*", "L", "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "a"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "c"}], ")"}]}], "+", 
    RowBox[{"4", "*", "c", 
     RowBox[{"(", 
      RowBox[{"L", "-", "a"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "b"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "-", "a"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "+", "b"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "c"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "a"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "b"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "c"}], ")"}]}]}]}], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.796465710905013*^9, 3.796465796519494*^9}, {
  3.796465914454217*^9, 3.796465980159553*^9}, {3.796466073800529*^9, 
  3.796466090524213*^9}, {3.7964668770357723`*^9, 3.796466904189756*^9}, {
  3.7964670366263227`*^9, 3.796467064065776*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"c56059af-8486-4463-ad28-9e45dff97ce1"],

Cell[BoxData[
 RowBox[{"VolG", ":=", 
  RowBox[{
   RowBox[{"4", "*", "L", 
    RowBox[{"(", 
     RowBox[{"L", "-", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "c"}], ")"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"(", 
     RowBox[{"L", "+", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "b"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "c"}], ")"}]}], "+", 
   RowBox[{"4", "*", "c", 
    RowBox[{"(", 
     RowBox[{"L", "-", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "b"}], ")"}]}]}]}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"5700b1d4-5c9e-4aaf-94d6-07f60dda77e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"VolI", "-", "VolF"}], "]"}]], "Input",
 CellChangeTimes->{{3.796466909486992*^9, 3.796466920601242*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"93b581b7-1544-49fe-9b3d-f9103839d03c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.796466921266383*^9, {3.796467043443186*^9, 3.7964670673770227`*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"a04606f8-36cb-4a62-b888-2f8f7d95e5c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"VolI", "-", "VolG"}], "]"}]], "Input",
 CellChangeTimes->{{3.7964669288590527`*^9, 3.796466929122478*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"8f671a1b-e31e-4f16-bd23-184884f8dd56"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7964669306721487`*^9, 3.796467068902508*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"33a69154-1512-47aa-bce8-2ae6f7df23e5"]
}, Open  ]]
},
WindowSize->{808, 670},
WindowMargins->{{36, Automatic}, {-440, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1150, 32, 109, "Input",ExpressionUUID->"00a5d545-5505-4504-8c5f-dcc55a88f72d"],
Cell[1711, 54, 1328, 38, 140, "Input",ExpressionUUID->"c56059af-8486-4463-ad28-9e45dff97ce1"],
Cell[3042, 94, 644, 20, 78, "Input",ExpressionUUID->"5700b1d4-5c9e-4aaf-94d6-07f60dda77e3"],
Cell[CellGroupData[{
Cell[3711, 118, 239, 4, 46, "Input",ExpressionUUID->"93b581b7-1544-49fe-9b3d-f9103839d03c"],
Cell[3953, 124, 200, 3, 52, "Output",ExpressionUUID->"a04606f8-36cb-4a62-b888-2f8f7d95e5c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4190, 132, 241, 4, 46, "Input",ExpressionUUID->"8f671a1b-e31e-4f16-bd23-184884f8dd56"],
Cell[4434, 138, 173, 2, 86, "Output",ExpressionUUID->"33a69154-1512-47aa-bce8-2ae6f7df23e5"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> volumi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5627,        169]
NotebookOptionsPosition[      4623,        143]
NotebookOutlinePosition[      5046,        161]
CellTagsIndexPosition[      5003,        158]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"VolF", ":=", " ", 
  RowBox[{
   RowBox[{"4", "*", "L", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", "a"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"L", "-", "b"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", "a"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"L", "-", "c"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", "b"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"L", "-", "c"}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "b"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "c"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7964656427460546`*^9, 3.796465698929535*^9}, {
  3.7964660503730717`*^9, 3.796466050608307*^9}, {3.796466519988821*^9, 
  3.796466535777753*^9}, {3.7964666442377577`*^9, 3.796466655628325*^9}, {
  3.796466840204816*^9, 3.796466841250284*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"00a5d545-5505-4504-8c5f-dcc55a88f72d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VolI", ":=", " ", 
   RowBox[{
    RowBox[{"2", "*", "L", "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "b"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "c"}], ")"}]}], "+", 
    RowBox[{"2", "*", "L", "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "a"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "c"}], ")"}]}], "+", 
    RowBox[{"4", "*", "c", 
     RowBox[{"(", 
      RowBox[{"L", "-", "a"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "b"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "-", "a"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "+", "b"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "c"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "+", "a"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "b"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"L", "-", "c"}], ")"}]}]}]}], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.796465710905013*^9, 3.796465796519494*^9}, {
  3.796465914454217*^9, 3.796465980159553*^9}, {3.796466073800529*^9, 
  3.796466090524213*^9}, {3.7964668770357723`*^9, 3.796466904189756*^9}, {
  3.7964670366263227`*^9, 3.796467064065776*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"c56059af-8486-4463-ad28-9e45dff97ce1"],

Cell[BoxData[
 RowBox[{"VolG", ":=", 
  RowBox[{
   RowBox[{"4", "*", "L", 
    RowBox[{"(", 
     RowBox[{"L", "-", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "c"}], ")"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"(", 
     RowBox[{"L", "+", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "b"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "c"}], ")"}]}], "+", 
   RowBox[{"4", "*", "c", 
    RowBox[{"(", 
     RowBox[{"L", "-", "a"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"L", "-", "b"}], ")"}]}]}]}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"5700b1d4-5c9e-4aaf-94d6-07f60dda77e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"VolI", "-", "VolF"}], "]"}]], "Input",
 CellChangeTimes->{{3.796466909486992*^9, 3.796466920601242*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"93b581b7-1544-49fe-9b3d-f9103839d03c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.796466921266383*^9, {3.796467043443186*^9, 3.7964670673770227`*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"a04606f8-36cb-4a62-b888-2f8f7d95e5c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"VolI", "-", "VolG"}], "]"}]], "Input",
 CellChangeTimes->{{3.7964669288590527`*^9, 3.796466929122478*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"8f671a1b-e31e-4f16-bd23-184884f8dd56"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7964669306721487`*^9, 3.796467068902508*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"33a69154-1512-47aa-bce8-2ae6f7df23e5"]
}, Open  ]]
},
WindowSize->{808, 670},
WindowMargins->{{36, Automatic}, {-440, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1150, 32, 109, "Input",ExpressionUUID->"00a5d545-5505-4504-8c5f-dcc55a88f72d"],
Cell[1711, 54, 1328, 38, 140, "Input",ExpressionUUID->"c56059af-8486-4463-ad28-9e45dff97ce1"],
Cell[3042, 94, 644, 20, 78, "Input",ExpressionUUID->"5700b1d4-5c9e-4aaf-94d6-07f60dda77e3"],
Cell[CellGroupData[{
Cell[3711, 118, 239, 4, 46, "Input",ExpressionUUID->"93b581b7-1544-49fe-9b3d-f9103839d03c"],
Cell[3953, 124, 200, 3, 52, "Output",ExpressionUUID->"a04606f8-36cb-4a62-b888-2f8f7d95e5c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4190, 132, 241, 4, 46, "Input",ExpressionUUID->"8f671a1b-e31e-4f16-bd23-184884f8dd56"],
Cell[4434, 138, 173, 2, 86, "Output",ExpressionUUID->"33a69154-1512-47aa-bce8-2ae6f7df23e5"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


